SoK: Fully Homomorphic Encryption Accelerators

Fully Homomorphic Encryption~(FHE) is a key technology enabling privacy-preserving computing. However, the fundamental challenge of FHE is its inefficiency, due primarily to the underlying polynomial computations with high computation complexity and extremely time-consuming ciphertext maintenance operations. To tackle this challenge, various FHE accelerators have recently been proposed by both research and industrial communities. This paper takes the first initiative to conduct a systematic study on the 14 FHE accelerators -- cuHE/cuFHE, nuFHE, HEAT, HEAX, HEXL, HEXL-FPGA, 100$\times$, F1, CraterLake, BTS, ARK, Poseidon, FAB and TensorFHE. We first make our observations on the evolution trajectory of these existing FHE accelerators to establish a qualitative connection between them. Then, we perform testbed evaluations of representative open-source FHE accelerators to provide a quantitative comparison on them. Finally, with the insights learned from both qualitative and quantitative studies, we discuss potential directions to inform the future design and implementation for FHE accelerators.

==> generate_source_code.sh <==
#!/bin/bash

rm -rf sok-fhe-accelerator-src
mkdir sok-fhe-accelerator-src
find . -name '*.tex' -or -name '*.pdf' -or -name '*.bib' -or -name '*.bbl' -or -name '*.cls' -or -name '*.sty' -or -name '*.BST' | cpio -pdm sok-fhe-accelerator-src

